Bijective Non-Contractive Maps of Hereditarily Precompact Quasi-Metric Spaces Need Not Be Isometries

Zavarzina asked whether every bijective non-contractive self-map of a precompact quasi-metric space is an isometry. We show that it need not be, even when the space is hereditarily precompact. On the integers, take the distance of an irrational rotation and add a fixed toll $c>0$ to every step from a nonnegative integer down to a smaller one. The resulting space, the toll spiral, is a hereditarily precompact quasi-metric space, and the shift $n\mapsto n+1$ is a bijective non-contractive map that is not an isometry. The construction works over any metric space $Y$: for every bijective isometry $\sigma$ of $Y$ and every point whose $\sigma$-orbit is aperiodic and totally bounded, adding the same toll along the orbit gives such a counterexample, for instance over the $p$-adic odometer. The conjugate of the toll spiral is not even precompact, so the hypothesis on the conjugate in Zavarzina's positive result cannot be dropped, even for bijections. The toll spiral is also not expand-contract plastic, since the inverse shift is a non-expansive bijection that is not an isometry. For an arbitrary bijective non-contractive map $F$, the distance from $F^kx$ to $F^ky$ has a limit as $k\to-\infty$; $F$ is an isometry for this limit, and the excess $D_0$ of the distance over it is the defect. On a hereditarily precompact space, we prove a monochromy theorem: if a pair $(a,b)$ has positive defect $\eta$, then there are natural numbers $t_1<t_2<\cdots$ such that either $D_0(a,F^{-\Delta}a)>\eta/4$ for every difference $\Delta=t_j-t_i$ with $i<j$, or $D_0(F^{-\Delta}b,b)>\eta/4$ for every such $\Delta$. Three boundary results delimit the remaining question; the open case, that of separated spaces compact in one of their topologies, has since been settled by the author (arXiv:2610.14301). The construction, in general and for the circle, is machine-checked in Lean 4 using Mathlib, with no unproved steps.

==> anc/README.md <==
Bijective Non-Contractive Maps of Hereditarily Precompact
Quasi-Metric Spaces Need Not Be Isometries

Thomas Duzer, 2026. Lean 4 file for the paper.
Full record, with the paper: doi:10.5281/zenodo.24015027
(all versions: doi:10.5281/zenodo.22801324)
License: CC-BY 4.0

Build (Lean 4.32.0, Mathlib v4.32.0; requires elan,
https://github.com/leanprover/elan):

    lake exe cache get
    lake build

Check the files:

    sha256sum -c SHA256SUMS        (macOS: shasum -a 256 -c SHA256SUMS)

The paper's Section 6 describes what the file checks, and its
Data availability section prints the SHA-256 of TollSpiral.lean.


==> anc/SHA256SUMS <==
9c02c6903221ecc843ed15d8456ef939f9eb100034e03fc1710acffa45397dec  TollSpiral.lean
2773c517aa90b66ea8a2c52bddddf84393157797f8341be0df45294fff7fd32e  lean-toolchain
695d31f03230988f34642cc3139882b8c7be683ea691422f4602e5a525d1fe97  lakefile.toml
a3a3bb27f32a7cd8c56b869c09f69e15bca1e0ebd881d82a259de91232eab5d0  lake-manifest.json
ce78298be408119207f347c9dd22c8049a6349bfa3f7700d723180d9e48ddb3e  README.md


==> anc/TollSpiral.lean <==
/-
  THE TOLL SPIRAL — machine-checked core.
  X = ℤ, F = shift, d n m = dist (φ n) (φ m) + toll n m, where the
  toll charges c exactly on descents (m < n) from recent sources
  (0 ≤ n). The core (§Metric, §Hereditary) is abstract over any
  metric space P and any equivariant injective φ : ℤ → P with
  totally bounded range; the §Family layer derives all of it from
  a generator: any isometric self-equivalence σ with an aperiodic
  precompact orbit (canonical instance: irrational rotation).

  Checked here, sorry-free:
    * toll_triangle  — INDICATOR SUBADDITIVITY (the triangle's core)
    * d_self, d_triangle, d_separation — d is a quasi-metric
    * d_noncontractive — the shift never contracts (equivariance +
      indicator monotony: pairs migrate INTO the fixed toll zone)
    * d_strict — the shift is NOT an isometry (the crossing pair)
    * hereditarilyPrecompact — Künzi-sequential form, from TOTAL
      BOUNDEDNESS OF THE ORBIT alone (no ambient compactness)
    * counterexample_family — THE MECHANISM AT ITS TRUE GENERALITY:
      for EVERY (Y, ρ, σ) with σ an isometric self-equivalence and y₀
      a point with aperiodic totally bounded (precompact) ℤ-orbit, the
      tolled ℤ-extension is a counterexample; the circle is one instance.
-/
import Mathlib.Topology.MetricSpace.Basic
import Mathlib.Topology.MetricSpace.Isometry
import Mathlib.Topology.MetricSpace.Completion
import Mathlib.Topology.Sequences
import Mathlib.Data.Nat.Nth
import Mathlib.Data.Set.Finite.Basic
import Mathlib.Data.Int.Interval
import Mathlib.Topology.MetricSpace.Cauchy
import Mathlib.Order.Interval.Set.Infinite
import Mathlib.Analysis.Normed.Group.AddCircle
import Mathlib.Topology.Instances.AddCircle.Real
import Mathlib.NumberTheory.Real.Irrational
import Mathlib.Algebra.Group.Subgroup.ZPowers.Lemmas
import Mathlib.Tactic.Linarith

namespace TollSpiral

variable (c : ℝ)

/-- The toll indicator: descents (m < n) from recent sources (0 ≤ n) pay `c`. -/
def toll (n m : ℤ) : ℝ := if m < n ∧ 0 ≤ n then c else 0

lemma toll_nonneg (hc : 0 ≤ c) (n m : ℤ) : 0 ≤ toll c n m := by
  unfold toll; split
  · exact hc
  · exact le_rfl

lemma toll_self (n : ℤ) : toll c n n = 0 := by
  simp [toll]

/-- The order-theoretic core of the triangle inequality: if the (n,k)
    descent is tolled, then any intermediate m is tolled on one leg —
    otherwise n ≤ m ≤ k against k < n. -/
lemma toll_cases {n m k : ℤ} (hnk : k < n ∧ 0 ≤ n) :
    (m < n ∧ 0 ≤ n) ∨ (k < m ∧ 0 ≤ m) := by
  rcases hnk with ⟨hkn, hn⟩
  by_cases hm : m < n
  · exact Or.inl ⟨hm, hn⟩
  · have hm' : n ≤ m := not_lt.mp hm
    exact Or.inr ⟨lt_of_lt_of_le hkn hm', le_trans hn hm'⟩

/-- INDICATOR SUBADDITIVITY: the toll obeys the triangle inequality. -/
lemma toll_triangle (hc : 0 ≤ c) (n m k : ℤ) :
    toll c n k ≤ toll c n m + toll c m k := by
  unfold toll
  split
  · next h =>
      rcases toll_cases h (m := m) with h1 | h2
      · have h0 : (0:ℝ) ≤ if k < m ∧ 0 ≤ m then c else 0 := by
          split
          · exact hc
          · exact le_rfl
        simp only [if_pos h1]; linarith
      · have h0 : (0:ℝ) ≤ if m < n ∧ 0 ≤ n then c else 0 := by
          split
          · exact hc
          · exact le_rfl
        simp only [if_pos h2]; linarith
  · next _ =>
      have h0 : (0:ℝ) ≤ if m < n ∧ 0 ≤ n then c else 0 := by
        split
        · exact hc
        · exact le_rfl
      have h0' : (0:ℝ) ≤ if k < m ∧ 0 ≤ m then c else 0 := by
        split
        · exact hc
        · exact le_rfl
      linarith

/-- The toll indicator is monotone under the shift: pairs migrate INTO
    the fixed zone, never out. -/
lemma toll_mono (hc : 0 ≤ c) (n m : ℤ) :
    toll c n m ≤ toll c (n + 1) (m + 1) := by
  unfold toll
  split
  · next h =>
      have h' : m + 1 < n + 1 ∧ 0 ≤ n + 1 :=
        ⟨by have := h.1; linarith, by have := h.2; linarith⟩
      simp only [if_pos h']
      exact le_rfl
  · next _ =>
      split
      · exact hc
      · exact le_rfl


section Metric

variable {P : Type*} [MetricSpace P] (φ : ℤ → P)

/-- The toll-spiral quasi-metric. -/
def d (n m : ℤ) : ℝ := dist (φ n) (φ m) + toll c n m

theorem d_self (n : ℤ) : d c φ n n = 0 := by
  simp [d, toll_self]

theorem d_nonneg (hc : 0 ≤ c) (n m : ℤ) : 0 ≤ d c φ n m := by
  have := dist_nonneg (x := φ n) (y := φ m)
  have := toll_nonneg c hc n m
  unfold d; linarith

/-- THE TRIANGLE INEQUALITY: base-triangle + indicator subadditivity. -/
theorem d_triangle (hc : 0 ≤ c) (n m k : ℤ) :
    d c φ n k ≤ d c φ n m + d c φ m k := by
  have h1 := dist_triangle (φ n) (φ m) (φ k)
  have h2 := toll_triangle c hc n m k
  unfold d; linarith

/-- SEPARATION: the quasi-metric is T₁ when φ is injective. -/
theorem d_separation (hφ : Function.Injective φ) (hc : 0 ≤ c)
    {n m : ℤ} (h : d c φ n m = 0) : n = m := by
  have hd0 : dist (φ n) (φ m) = 0 := by
    have h1 := dist_nonneg (x := φ n) (y := φ m)
    have h2 := toll_nonneg c hc n m
    unfold d at h; linarith
  exact hφ (dist_eq_zero.mp hd0)

/-- NON-CONTRACTIVENESS: the shift never decreases any distance. -/
theorem d_noncontractive
    (hinv : ∀ a b : ℤ, dist (φ (a + 1)) (φ (b + 1)) = dist (φ a) (φ b))
    (hc : 0 ≤ c) (n m : ℤ) :
    d c φ n m ≤ d c φ (n + 1) (m + 1) := by
  have h1 := hinv n m
  have h2 := toll_mono c hc n m
  unfold d; linarith

/-- THE STRICT WITNESS: the pair (-1,-2) rises when its source
crosses into the recent zone. -/
theorem d_strict
    (hinv : ∀ a b : ℤ, dist (φ (a + 1)) (φ (b + 1)) = dist (φ a) (φ b))
    (hcpos : 0 < c) :
    d c φ (-1) (-2) < d c φ (-1 + 1) (-2 + 1) := by
  have hbase := hinv (-1) (-2)
  have h1 : ¬((-2 : ℤ) < -1 ∧ (0 : ℤ) ≤ -1) := by decide
  have h2 : ((-2 + 1 : ℤ) < -1 + 1 ∧ (0 : ℤ) ≤ -1 + 1) := by decide
  unfold d toll
  rw [if_neg h1, if_pos h2, hbase]
  linarith

end Metric

section Hereditary

/-! ## The hereditary-precompactness kernel (Künzi sequential form)

Every sequence in ℤ admits a subsequence that is left K-Cauchy for the
toll-spiral quasi-metric, provided φ's ORBIT is totally bounded — no
compactness of the ambient P is assumed. Case tree: a constant
subsequence (some value recurs infinitely), an all-deep subsequence
(infinitely many negative values — deep sources pay no toll in either
direction), or a value-ascending extraction (ascents pay no toll); each
case is toll-free in sequence order, and total boundedness of the orbit
supplies the Cauchy base-subsequence (via the completion, where the
orbit's closure is compact). -/

lemma toll_eq_zero_of_le {n m : ℤ} (h : n ≤ m) : toll c n m = 0 := by
  unfold toll
  rw [if_neg]
  rintro ⟨h1, -⟩
  exact absurd h (not_le.mpr h1)

lemma toll_eq_zero_of_neg {n m : ℤ} (h : n < 0) : toll c n m = 0 := by
  unfold toll
  rw [if_neg]
  rintro ⟨-, h2⟩
  exact absurd h2 (not_le.mpr h)

/-- THE PRECOMPACT-ORBIT EXTRACTION: a sequence with totally bounded
range has a Cauchy subsequence. Proof via the completion: the image is
totally bounded there, its closure is complete-and-totally-bounded
hence compact, a convergent subsequence exists, and Cauchyness pulls
back along the isometric embedding. This is the exact content of
"precompact orbit" — the ambient space is never assumed compact. -/
lemma exists_cauchy_subseq_of_totallyBounded {Q : Type*} [MetricSpace Q]
    (x : ℕ → Q) (hTB : TotallyBounded (Set.range x)) :
    ∃ g : ℕ → ℕ, StrictMono g ∧ CauchySeq (x ∘ g) := by
  have hTB' : TotallyBounded
      (Set.range fun n => ((x n : UniformSpace.Completion Q))) := by
    have h := hTB.image (UniformSpace.Completion.uniformContinuous_coe Q)
    have he : (Set.range fun n => ((x n : UniformSpace.Completion Q))) =
        ((↑) : Q → UniformSpace.Completion Q) '' Set.range x := by
      rw [← Set.range_comp]; rfl
    rwa [he]
  have hcpt : IsCompact
      (closure (Set.range fun n => ((x n : UniformSpace.Completion Q)))) := by
    rw [isCompact_iff_totallyBounded_isComplete]
    exact ⟨hTB'.closure, isClosed_closure.isComplete⟩
  obtain ⟨y, -, g, hg, hlim⟩ := hcpt.tendsto_subseq
    (x := fun n => ((x n : UniformSpace.Completion Q)))
    (fun n => subset_closure ⟨n, rfl⟩)
  refine ⟨g, hg, Metric.cauchySeq_iff.mpr fun ε hε => ?_⟩
  rcases Metric.cauchySeq_iff.mp hlim.cauchySeq ε hε with ⟨N, hN⟩
  refine ⟨N, fun m hm n hn => ?_⟩
  have h := hN m hm n hn
  rw [Function.comp_apply, Function.comp_apply,
    UniformSpace.Completion.dist_eq] at h
  exact h

variable {P : Type*} [MetricSpace P] (φ : ℤ → P)

/-- Left K-Cauchy in the toll-spiral quasi-metric. -/
def LeftKCauchy (w : ℕ → ℤ) : Prop :=
  ∀ ε : ℝ, 0 < ε → ∃ N : ℕ, ∀ k l : ℕ, N ≤ k → k ≤ l → d c φ (w k) (w l) < ε

/-- The closing lemma: a toll-free-in-order sequence over a totally
bounded orbit has a left-K-Cauchy subsequence. -/
lemma exists_leftK_of_tollfree (hTB : TotallyBounded (Set.range φ))
    (w : ℕ → ℤ)
    (hfree : ∀ k l : ℕ, k ≤ l → toll c (w k) (w l) = 0) :
    ∃ g : ℕ → ℕ, StrictMono g ∧ LeftKCauchy c φ (w ∘ g) := by
  obtain ⟨g, hg, hcau⟩ := exists_cauchy_subseq_of_totallyBounded
    (fun n => φ (w n)) (hTB.subset (Set.range_comp_subset_range w φ))
  refine ⟨g, hg, ?_⟩
  intro ε hε
  rcases Metric.cauchySeq_iff.mp hcau ε hε with ⟨N, hN⟩
  refine ⟨N, fun k l hk hkl => ?_⟩
  have hd := hN k hk l (hk.trans hkl)
  have hz := hfree (g k) (g l) (hg.monotone hkl)
  show dist (φ (w (g k))) (φ (w (g l))) + toll c (w (g k)) (w (g l)) < ε
  rw [hz]
  simpa using hd

/-- Value-ascending extraction from every-tail-unboundedness. -/
noncomputable def ascExtract (u : ℕ → ℤ)
    (key : ∀ N : ℕ, ∀ B : ℤ, ∃ k, N < k ∧ B < u k) : ℕ → ℕ
  | 0 => 0
  | i + 1 => (key (ascExtract u key i) (u (ascExtract u key i))).choose

lemma ascExtract_succ_lt (u : ℕ → ℤ) (key) (i : ℕ) :
    ascExtract u key i < ascExtract u key (i + 1) :=
  (key (ascExtract u key i) (u (ascExtract u key i))).choose_spec.1

/-- Boundedness: the base is bounded (totally bounded range) and
the toll is at most c. -/
theorem d_bounded (hc : 0 ≤ c) (hTB : TotallyBounded (Set.range φ)) :
    ∃ B : ℝ, ∀ n m : ℤ, d c φ n m ≤ B := by
  obtain ⟨C, hC⟩ := Metric.isBounded_iff.mp hTB.isBounded
  refine ⟨C + c, fun n m => ?_⟩
  have h1 : dist (φ n) (φ m) ≤ C := hC ⟨n, rfl⟩ ⟨m, rfl⟩
  have h2 : toll c n m ≤ c := by
    unfold toll; split
    · exact le_refl c
    · exact hc
  unfold d; linarith

lemma ascExtract_val_lt (u : ℕ → ℤ) (key) (i : ℕ) :
    u (ascExtract u key i) < u (ascExtract u key (i + 1)) :=
  (key (ascExtract u key i) (u (ascExtract u key i))).choose_spec.2

/-- THE HEREDITARY KERNEL: every ℤ-sequence has a left-K-Cauchy
subsequence for the toll-spiral quasi-metric. Only the ORBIT's total
boundedness is used — the true hypothesis of the mechanism. -/
theorem hereditarilyPrecompact (hTB : TotallyBounded (Set.range φ))
    (u : ℕ → ℤ) :
    ∃ g : ℕ → ℕ, StrictMono g ∧ LeftKCauchy c φ (u ∘ g) := by
  by_cases h1 : ∃ v : ℤ, {k : ℕ | u k = v}.Infinite
  · -- Case 1: a constant subsequence.
    obtain ⟨v, hv⟩ := h1
    set g1 : ℕ → ℕ := Nat.nth (fun k => u k = v) with hg1def
    have hg1 : StrictMono g1 := Nat.nth_strictMono hv
    have hmem : ∀ i, u (g1 i) = v := fun i => Nat.nth_mem_of_infinite hv i
    obtain ⟨g2, hg2, hK⟩ := exists_leftK_of_tollfree c φ hTB (u ∘ g1)
      (fun k l _ => by
        show toll c (u (g1 k)) (u (g1 l)) = 0
        rw [hmem k, hmem l]
        exact toll_eq_zero_of_le c le_rfl)
    exact ⟨g1 ∘ g2, hg1.comp hg2, hK⟩
  · by_cases h2 : {k : ℕ | u k < 0}.Infinite
    · -- Case 2a: an all-deep subsequence — deep sources pay no toll.
      set g1 : ℕ → ℕ := Nat.nth (fun k => u k < 0) with hg1def
      have hg1 : StrictMono g1 := Nat.nth_strictMono h2
      have hmem : ∀ i, u (g1 i) < 0 := fun i => Nat.nth_mem_of_infinite h2 i
      obtain ⟨g2, hg2, hK⟩ := exists_leftK_of_tollfree c φ hTB (u ∘ g1)
        (fun k l _ => toll_eq_zero_of_neg c (hmem k))
      exact ⟨g1 ∘ g2, hg1.comp hg2, hK⟩
    · -- Case 2b: finitely many negatives, no value recurring infinitely:
      -- every tail is unbounded; ascend in value — ascents pay no toll.
      push Not at h1
      have key : ∀ N : ℕ, ∀ B : ℤ, ∃ k, N < k ∧ B < u k := by
        intro N B
        by_contra hcon
        push Not at hcon
        have hsub : {k : ℕ | N < k} ⊆
            {k | u k < 0} ∪ ⋃ v ∈ Finset.Icc (0 : ℤ) B, {k : ℕ | u k = v} := by
          intro k hk
          by_cases hneg : u k < 0
          · exact Or.inl hneg
          · refine Or.inr (Set.mem_biUnion ?_ rfl)
            simp only [Finset.coe_Icc, Set.mem_Icc]
            exact ⟨not_lt.mp hneg, hcon k hk⟩
        have hfin : ({k | u k < 0} ∪
            ⋃ v ∈ Finset.Icc (0 : ℤ) B, {k : ℕ | u k = v}).Finite := by
          refine (Set.not_infinite.mp h2).union ?_
          refine Set.Finite.biUnion (Finset.Icc (0 : ℤ) B).finite_toSet ?_
          intro v _
          exact h1 v
        exact Set.Ioi_infinite N (hfin.subset hsub)
      have hvalmono : StrictMono (fun i => u (ascExtract u key i)) :=
        strictMono_nat_of_lt_succ (ascExtract_val_lt u key)
      have hg1 : StrictMono (ascExtract u key) :=
        strictMono_nat_of_lt_succ (ascExtract_succ_lt u key)
      obtain ⟨g2, hg2, hK⟩ := exists_leftK_of_tollfree c φ hTB (u ∘ ascExtract u key)
        (fun k l hkl => toll_eq_zero_of_le c (hvalmono.monotone hkl))
      exact ⟨ascExtract u key ∘ g2, hg1.comp hg2, hK⟩


/-- THE DEFINITION-LEVEL KERNEL: hereditary precompactness verbatim.
Every subset W of the toll spiral admits, for every ε > 0, a finite
ε-net drawn from W itself (forward balls: the net point a covers y
when d a y < ε). No sequential characterization is used, and no
hypothesis on the toll value is needed: every covering pair below is
toll-free — deep centers by toll_eq_zero_of_neg, and on the recent
part the LEAST index landing in each half-radius base ball covers
all later ones by toll_eq_zero_of_le. -/
theorem hereditarilyPrecompact_net (hTB : TotallyBounded (Set.range φ))
    (W : Set ℤ) {ε : ℝ} (hε : 0 < ε) :
    ∃ F : Finset ℤ, ↑F ⊆ W ∧ ∀ y ∈ W, ∃ a ∈ F, d c φ a y < ε := by
  classical
  set Wm : Set ℤ := W ∩ {n | n < 0} with hWmdef
  set Wp : Set ℤ := W ∩ {n | 0 ≤ n} with hWpdef
  obtain ⟨tm, htms, htmfin, htmcov⟩ :=
    totallyBounded_iff_subset.mp
      (hTB.subset (Set.image_subset_range φ Wm)) _
      (Metric.dist_mem_uniformity hε)
  obtain ⟨tp, htps, htpfin, htpcov⟩ :=
    totallyBounded_iff_subset.mp
      (hTB.subset (Set.image_subset_range φ Wp)) _
      (Metric.dist_mem_uniformity (half_pos hε))
  have pickm : ∀ z ∈ tm, ∃ a, a ∈ Wm ∧ φ a = z := fun z hz => htms hz
  have pickp : ∀ z ∈ tp, ∃ a, (a ∈ Wp ∧ dist (φ a) z < ε / 2) ∧
      ∀ b, (b ∈ Wp ∧ dist (φ b) z < ε / 2) → a ≤ b := by
    intro z hz
    obtain ⟨w, hw, hφw⟩ := htps hz
    have hinh : ∃ b, b ∈ Wp ∧ dist (φ b) z < ε / 2 :=
      ⟨w, hw, by rw [hφw, dist_self]; exact half_pos hε⟩
    have hbdd : ∃ B : ℤ, ∀ b, (b ∈ Wp ∧ dist (φ b) z < ε / 2) → B ≤ b :=
      ⟨0, fun b hb => hb.1.2⟩
    obtain ⟨lb, hlb, hle⟩ := Int.exists_least_of_bdd hbdd hinh
    exact ⟨lb, hlb, hle⟩
  refine ⟨(htmfin.toFinset.attach.image
      (fun z => (pickm z.1 (htmfin.mem_toFinset.mp z.2)).choose)) ∪
    (htpfin.toFinset.attach.image
      (fun z => (pickp z.1 (htpfin.mem_toFinset.mp z.2)).choose)),
    ?_, ?_⟩
  · intro a ha
    rcases Finset.mem_union.mp ha with h | h
    · obtain ⟨⟨z, hzm⟩, -, rfl⟩ := Finset.mem_image.mp h
      exact ((pickm z (htmfin.mem_toFinset.mp hzm)).choose_spec.1).1
    · obtain ⟨⟨z, hzm⟩, -, rfl⟩ := Finset.mem_image.mp h
      exact (((pickp z (htpfin.mem_toFinset.mp hzm)).choose_spec.1).1).1
  · intro y hy
    by_cases hypos : 0 ≤ y
    case neg =>
      have hyneg : y < 0 := not_le.mp hypos
      have hyWm : y ∈ Wm := ⟨hy, hyneg⟩
      have hmem : φ y ∈ ⋃ z ∈ tm, {x | dist x z < ε} :=
        htmcov ⟨y, hyWm, rfl⟩
      obtain ⟨z, hz, hdist⟩ := Set.mem_iUnion₂.mp hmem
      have hspec := (pickm z hz).choose_spec
      refine ⟨(pickm z hz).choose, Finset.mem_union_left _
        (Finset.mem_image.mpr
          ⟨⟨z, htmfin.mem_toFinset.mpr hz⟩, Finset.mem_attach _ _, rfl⟩), ?_⟩
      have htoll : toll c (pickm z hz).choose y = 0 :=
        toll_eq_zero_of_neg c hspec.1.2
      show dist (φ (pickm z hz).choose) (φ y) +
        toll c (pickm z hz).choose y < ε
      rw [htoll, hspec.2, add_zero, dist_comm]
      exact hdist
    case pos =>
      have hyWp : y ∈ Wp := ⟨hy, hypos⟩
      have hmem : φ y ∈ ⋃ z ∈ tp, {x | dist x z < ε / 2} :=
        htpcov ⟨y, hyWp, rfl⟩
      obtain ⟨z, hz, hdist⟩ := Set.mem_iUnion₂.mp hmem
      have hspec := (pickp z hz).choose_spec
      have hley : (pickp z hz).choose ≤ y := hspec.2 y ⟨hyWp, hdist⟩
      refine ⟨(pickp z hz).choose, Finset.mem_union_right _
        (Finset.mem_image.mpr
          ⟨⟨z, htpfin.mem_toFinset.mpr hz⟩, Finset.mem_attach _ _, rfl⟩), ?_⟩
      have htoll : toll c (pickp z hz).choose y = 0 :=
        toll_eq_zero_of_le c hley
      show dist (φ (pickp z hz).choose) (φ y) +
        toll c (pickp z hz).choose y < ε
      rw [htoll, add_zero]
      calc dist (φ (pickp z hz).choose) (φ y)
          ≤ dist (φ (pickp z hz).choose) z + dist z (φ y) :=
            dist_triangle _ _ _
        _ < ε / 2 + ε / 2 := by
            have h1 := hspec.1.2
            have h2 : dist z (φ y) < ε / 2 := by
              rw [dist_comm]; exact hdist
            linarith
        _ = ε := add_halves ε

end Hereditary

section Family

/-! ## The mechanism at its true generality: the counterexample FAMILY

The toll construction is a functor. GIVEN any metric space Y, any
isometric self-equivalence σ, and any point y₀ whose ℤ-orbit is
aperiodic and totally bounded (a PRECOMPACT ORBIT — the ambient space
is never assumed compact), the tolled ℤ-extension
d(n,m) = ρ(σⁿy₀, σᵐy₀) + toll(n,m) is a bijective non-contractive
strict non-isometry on a hereditarily precompact T₁ quasi-metric
space. Equivariance is now a THEOREM (σ is an isometry), not a
hypothesis; the circle is one instance among all. -/

variable {P : Type*} [MetricSpace P]

/-- The ℤ-orbit of a point under an isometric self-equivalence. -/
def orbitMap (σ : P ≃ᵢ P) (y₀ : P) (n : ℤ) : P := (σ ^ n) y₀

lemma orbitMap_succ (σ : P ≃ᵢ P) (y₀ : P) (n : ℤ) :
    orbitMap σ y₀ (n + 1) = σ (orbitMap σ y₀ n) := by
  unfold orbitMap
  rw [add_comm, zpow_add, zpow_one]
  rfl

/-- Equivariance is a theorem of the family: σ is an isometry. -/
lemma orbitMap_equivariant (σ : P ≃ᵢ P) (y₀ : P) (a b : ℤ) :
    dist (orbitMap σ y₀ (a + 1)) (orbitMap σ y₀ (b + 1)) =
      dist (orbitMap σ y₀ a) (orbitMap σ y₀ b) := by
  rw [orbitMap_succ, orbitMap_succ]
  exact σ.isometry.dist_eq _ _

/-- Injectivity of the orbit from aperiodicity of the base point. -/
lemma orbitMap_injective (σ : P ≃ᵢ P) (y₀ : P)
    (haper : ∀ k : ℤ, k ≠ 0 → (σ ^ k) y₀ ≠ y₀) :
    Function.Injective (orbitMap σ y₀) := by
  intro n m h
  by_contra hne
  refine haper (n - m) (sub_ne_zero.mpr hne) ?_
  have h1 : (σ ^ (-m) * σ ^ n) y₀ = (σ ^ (-m) * σ ^ m) y₀ := by
    simp only [IsometryEquiv.mul_apply]
    rw [show (σ ^ n) y₀ = (σ ^ m) y₀ from h]
  rw [← zpow_add, ← zpow_add, neg_add_cancel, zpow_zero,
    show -m + n = n - m by ring] at h1
  simpa using h1

/-- The shift is a bijection of the carrier: the one ingredient
Zavarzina's Theorem 2 lacks, machine-stated. -/
theorem shift_bijective : Function.Bijective (fun n : ℤ => n + 1) :=
  ⟨fun a b h => by simpa using h,
   fun n => ⟨n - 1, by show n - 1 + 1 = n; omega⟩⟩

/-- THE COUNTEREXAMPLE FAMILY: for EVERY metric space, every isometric
self-equivalence σ, every point y₀ with aperiodic totally bounded
ℤ-orbit, and every toll c > 0, the tolled ℤ-extension is a bijective
non-contractive strict non-isometry on a hereditarily precompact T₁
quasi-metric space. -/
theorem counterexample_family (c : ℝ) (hc : 0 < c)
    (σ : P ≃ᵢ P) (y₀ : P)
    (haper : ∀ k : ℤ, k ≠ 0 → (σ ^ k) y₀ ≠ y₀)
    (hTB : TotallyBounded (Set.range (orbitMap σ y₀))) :
    Function.Bijective (fun n : ℤ => n + 1) ∧
    (∀ n : ℤ, d c (orbitMap σ y₀) n n = 0) ∧
    (∀ n m k : ℤ, d c (orbitMap σ y₀) n k ≤
      d c (orbitMap σ y₀) n m + d c (orbitMap σ y₀) m k) ∧
    (∀ n m : ℤ, d c (orbitMap σ y₀) n m = 0 → n = m) ∧
    (∀ n m : ℤ, d c (orbitMap σ y₀) n m ≤
      d c (orbitMap σ y₀) (n + 1) (m + 1)) ∧
    (d c (orbitMap σ y₀) (-1) (-2) <
      d c (orbitMap σ y₀) (-1 + 1) (-2 + 1)) ∧
    (∀ u : ℕ → ℤ, ∃ g : ℕ → ℕ, StrictMono g ∧
      LeftKCauchy c (orbitMap σ y₀) (u ∘ g)) ∧
    (∃ B : ℝ, ∀ n m : ℤ, d c (orbitMap σ y₀) n m ≤ B) ∧
    (∀ W : Set ℤ, ∀ ε : ℝ, 0 < ε → ∃ F : Finset ℤ,
      ↑F ⊆ W ∧ ∀ y ∈ W, ∃ a ∈ F, d c (orbitMap σ y₀) a y < ε) ∧
    (∀ n m : ℤ, 0 ≤ d c (orbitMap σ y₀) n m) :=
  ⟨shift_bijective, d_self c _, d_triangle c _ hc.le,
   fun _ _ h => d_separation c _ (orbitMap_injective σ y₀ haper) hc.le h,
   d_noncontractive c _ (orbitMap_equivariant σ y₀) hc.le,
   d_strict c _ (orbitMap_equivariant σ y₀) hc,
   hereditarilyPrecompact c _ hTB,
   d_bounded c _ hc.le hTB,
   fun W _ hε => hereditarilyPrecompact_net c _ hTB W hε,
   fun n m => d_nonneg c _ hc.le n m⟩

end Family

section Instance

/-! ## The canonical instance: the additive circle with an irrational step

P = AddCircle 1 (ℝ mod ℤ, compact, a normed group); σ = rotation by θ
with θ irrational, y₀ = 0. The instance now flows THROUGH the family:
rotation is an isometric self-equivalence, its orbit is the step map,
aperiodicity is irrationality, and total boundedness comes from the
circle's compactness. -/

instance : Fact ((0 : ℝ) < 1) := ⟨one_pos⟩

/-- The irrational-rotation embedding of ℤ into the additive circle. -/
noncomputable def stepMap (θ : ℝ) (n : ℤ) : AddCircle (1 : ℝ) :=
  ((n * θ : ℝ) : AddCircle (1 : ℝ))

/-- Rotation by θ as an isometric self-equivalence of the circle. -/
noncomputable def rot (θ : ℝ) : AddCircle (1 : ℝ) ≃ᵢ AddCircle (1 : ℝ) where
  toEquiv := Equiv.addRight ((θ : ℝ) : AddCircle (1 : ℝ))
  isometry_toFun := Isometry.of_dist_eq fun x y => dist_add_right x y _

/-- The rotation's ℤ-orbit of 0 is exactly the step map. -/
lemma rot_orbitMap (θ : ℝ) : orbitMap (rot θ) 0 = stepMap θ := by
  funext n
  induction n using Int.induction_on with
  | zero =>
    show orbitMap (rot θ) 0 0 = stepMap θ 0
    unfold orbitMap stepMap
    norm_num
  | succ k ih =>
    rw [orbitMap_succ, ih]
    show stepMap θ k + ((θ : ℝ) : AddCircle (1 : ℝ)) = stepMap θ (k + 1)
    unfold stepMap
    have h : ((k + 1 : ℤ) * θ : ℝ) = (k : ℤ) * θ + θ := by push_cast; ring
    rw [h]; rfl
  | pred k ih =>
    have hs := orbitMap_succ (rot θ) 0 (-(k : ℤ) - 1)
    rw [sub_add_cancel, ih] at hs
    apply (rot θ).injective
    rw [← hs]
    show stepMap θ (-(k : ℤ)) = stepMap θ (-(k : ℤ) - 1) + ((θ : ℝ) : AddCircle (1 : ℝ))
    unfold stepMap
    have h : ((-(k : ℤ) : ℤ) * θ : ℝ) = ((-(k : ℤ) - 1 : ℤ) : ℝ) * θ + θ := by
      push_cast; ring
    rw [h]; rfl

lemma stepMap_injective (θ : ℝ) (hθ : Irrational θ) :
    Function.Injective (stepMap θ) := by
  intro n m h
  by_contra hne
  unfold stepMap at h
  have hsub : ((n * θ : ℝ) - (m * θ : ℝ)) ∈ AddSubgroup.zmultiples (1 : ℝ) :=
    QuotientAddGroup.eq_iff_sub_mem.mp h
  obtain ⟨k, hk⟩ := AddSubgroup.mem_zmultiples_iff.mp hsub
  rw [zsmul_one] at hk
  have hnm : ((n : ℝ) - (m : ℝ)) ≠ 0 := by
    have : (n : ℝ) ≠ (m : ℝ) := by exact_mod_cast hne
    exact sub_ne_zero.mpr this
  have hθeq : θ = (k : ℝ) / ((n : ℝ) - (m : ℝ)) := by
    rw [eq_div_iff hnm]
    have hr : θ * ((n : ℝ) - (m : ℝ)) = (n : ℝ) * θ - (m : ℝ) * θ := by ring
    rw [hr]
    linarith
  exact hθ ⟨(k : ℚ) / ((n : ℚ) - (m : ℚ)), by push_cast; rw [hθeq]⟩

/-- Aperiodicity of 0 under the irrational rotation, from injectivity
of the step map. -/
lemma rot_aperiodic (θ : ℝ) (hθ : Irrational θ) :
    ∀ k : ℤ, k ≠ 0 → ((rot θ) ^ k) (0 : AddCircle (1 : ℝ)) ≠ 0 := by
  intro k hk h
  have h0 : stepMap θ 0 = 0 := by unfold stepMap; norm_num
  have hkstep : stepMap θ k = stepMap θ 0 := by
    rw [h0, ← congrFun (rot_orbitMap θ) k]
    exact h
  exact hk (stepMap_injective θ hθ hkstep)

/-- THE COUNTEREXAMPLE, INSTANTIATED THROUGH THE FAMILY: on ℤ with the
toll-spiral quasi-metric over the irrational rotation, the shift is a
bijective non-contractive strict non-isometry on a hereditarily
precompact T₁ quasi-metric space. -/
theorem counterexample (c : ℝ) (hc : 0 < c) (θ : ℝ) (hθ : Irrational θ) :
    Function.Bijective (fun n : ℤ => n + 1) ∧
    (∀ n : ℤ, d c (stepMap θ) n n = 0) ∧
    (∀ n m k : ℤ, d c (stepMap θ) n k ≤ d c (stepMap θ) n m + d c (stepMap θ) m k) ∧
    (∀ n m : ℤ, d c (stepMap θ) n m = 0 → n = m) ∧
    (∀ n m : ℤ, d c (stepMap θ) n m ≤ d c (stepMap θ) (n + 1) (m + 1)) ∧
    (d c (stepMap θ) (-1) (-2) < d c (stepMap θ) (-1 + 1) (-2 + 1)) ∧
    (∀ u : ℕ → ℤ, ∃ g : ℕ → ℕ, StrictMono g ∧ LeftKCauchy c (stepMap θ) (u ∘ g)) ∧
    (∃ B : ℝ, ∀ n m : ℤ, d c (stepMap θ) n m ≤ B) ∧
    (∀ W : Set ℤ, ∀ ε : ℝ, 0 < ε → ∃ F : Finset ℤ,
      ↑F ⊆ W ∧ ∀ y ∈ W, ∃ a ∈ F, d c (stepMap θ) a y < ε) ∧
    (∀ n m : ℤ, 0 ≤ d c (stepMap θ) n m) := by
  have h := counterexample_family c hc (rot θ) 0 (rot_aperiodic θ hθ)
    (isCompact_univ.totallyBounded.subset (Set.subset_univ _))
  rwa [rot_orbitMap] at h

/-- The concrete world: θ = √2, toll c = 1. -/
theorem counterexample_sqrt2 :
    (∀ n m : ℤ, d 1 (stepMap (Real.sqrt 2)) n m ≤ d 1 (stepMap (Real.sqrt 2)) (n + 1) (m + 1)) ∧
    (d 1 (stepMap (Real.sqrt 2)) (-1) (-2) < d 1 (stepMap (Real.sqrt 2)) (-1 + 1) (-2 + 1)) :=
  ⟨(counterexample 1 one_pos (Real.sqrt 2) irrational_sqrt_two).2.2.2.2.1,
   (counterexample 1 one_pos (Real.sqrt 2) irrational_sqrt_two).2.2.2.2.2.1⟩

end Instance

end TollSpiral

-- Axiom audit:
/-- info: 'TollSpiral.toll_triangle' depends on axioms: [propext, Classical.choice, Quot.sound] -/
#guard_msgs in
#print axioms TollSpiral.toll_triangle
/-- info: 'TollSpiral.d_triangle' depends on axioms: [propext, Classical.choice, Quot.sound] -/
#guard_msgs in
#print axioms TollSpiral.d_triangle
/-- info: 'TollSpiral.shift_bijective' depends on axioms: [propext, Classical.choice, Quot.sound] -/
#guard_msgs in
#print axioms TollSpiral.shift_bijective
/-- info: 'TollSpiral.d_separation' depends on axioms: [propext, Classical.choice, Quot.sound] -/
#guard_msgs in
#print axioms TollSpiral.d_separation
/-- info: 'TollSpiral.d_noncontractive' depends on axioms: [propext, Classical.choice, Quot.sound] -/
#guard_msgs in
#print axioms TollSpiral.d_noncontractive
/-- info: 'TollSpiral.d_strict' depends on axioms: [propext, Classical.choice, Quot.sound] -/
#guard_msgs in
#print axioms TollSpiral.d_strict
/-- info: 'TollSpiral.hereditarilyPrecompact' depends on axioms: [propext, Classical.choice, Quot.sound] -/
#guard_msgs in
#print axioms TollSpiral.hereditarilyPrecompact
/-- info: 'TollSpiral.hereditarilyPrecompact_net' depends on axioms: [propext, Classical.choice, Quot.sound] -/
#guard_msgs in
#print axioms TollSpiral.hereditarilyPrecompact_net
/-- info: 'TollSpiral.counterexample_family' depends on axioms: [propext, Classical.choice, Quot.sound] -/
#guard_msgs in
#print axioms TollSpiral.counterexample_family
/-- info: 'TollSpiral.counterexample' depends on axioms: [propext, Classical.choice, Quot.sound] -/
#guard_msgs in
#print axioms TollSpiral.counterexample
/-- info: 'TollSpiral.counterexample_sqrt2' depends on axioms: [propext, Classical.choice, Quot.sound] -/
#guard_msgs in
#print axioms TollSpiral.counterexample_sqrt2


==> anc/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "81a5d257c8e410db227a6665ed08f64fea08e997",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.32.0",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "e12c1910fe855cbfc38803cd4e55543906d5fa62",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "7e9612bf0b9ee66db3cb5b9988a35afc706f5a12",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "6e311e2a844da9b2cc3971187df2fe0066947b93",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "a7dbf0c63b694e47f425f3dcddbc0e178bb432d3",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "38d591e778f100aec9762bb582f9c7f55f50e9dc",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "023ce7d62a0531e22a5331e20b587817a80d49ff",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "88679d088c9720c27ebdf2ba4dafe17341747f94",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.32.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "toll_spiral",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/lakefile.toml <==
name = "toll_spiral"
defaultTargets = ["TollSpiral"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4"
rev = "v4.32.0"

[[lean_lib]]
name = "TollSpiral"


==> anc/lean-toolchain <==
leanprover/lean4:v4.32.0

